On an example of Aspinwall, Morrison, and Szendr\H{o}i

We study the cohomology of a 1-parameter family Y_t of Calabi-Yau 3-folds introduced by Aspinwall and Morrison, related to the mirror quintic family. Szendr\H{o}i proved that Y_t, Y_{xi t}, ..., Y_{xi^4 t}, where xi is a fifth root of unity, have the same rational Hodge structure but are not isomorphic, and conjectured that they are not birational or even derived equivalent. We confirm this by proving that their integral Hodge structures are different, and discuss how this fits with known Torelli-type theorems and counterexamples.

==> anc/group_coho.gap <==
LoadPackage("HAP");

# for H = Z/5 x Z/5
H := SmallGroup(25, 2);
IsAbelian(H); # check that this is true
Exponent(H); # check that this is 5
GroupCohomology(H,1);
GroupCohomology(H,2);
GroupCohomology(H,3);
GroupCohomology(H,4);

# for G = semi-direct product
G := SmallGroup(125, 3);
IsAbelian(G); # check that this is false
Exponent(G); # check that this is 5
GroupCohomology(G,1);
GroupCohomology(G,2);
GroupCohomology(G,3);
GroupCohomology(G,4);


==> anc/group_coho.magma <==
// Check that G is the (unique) non-Abelian group of order 125 and exponent 5.

k<xi> := CyclotomicField(5);
g1 := DiagonalMatrix([1,xi,xi^2,xi^3,xi^4]);
g2 := DiagonalMatrix([1,xi,xi^3,xi,1]);
g3 := PermutationMatrix(k, [2,3,4,5,1]);
z := ScalarMatrix(5, xi); // z for center
GG := MatrixGroup< 5, k | g1, g2, g3, z >;
G := GG/sub<GG|z>;

Order(G); // 125
IsAbelian(G); // false
Exponent(G); // 5


==> anc/other_fermats.magma <==
/* In the paper we only do the Fermat quintic 3-fold,
   but you can use this code to mess around with
   other Fermat hypersurfaces of odd degree and dimension. */

/* If you're willing to edit the code a bit,
   you can also try even degree and odd dimension,
   just with Z/2 coefficients because
   the real part isn't orientable. */

n := 3; // Dimension of the Fermat variety.
d := 5; // Degree of the Fermat variety.

Zd := Integers(d); // This is Z/d.
V := RSpace(Zd, n+2); // This is (Z/d)^(n+2). Our index vectors ii and jj will live here.
// Some cached values to make the function run faster.
nchoose2 := Binomial(n,2);
goodMults := { f+2 : f in [0..n] | IsEven(f) };
negImParts := [(d+1)/2..(d-1)];

/* Calculate the intersection numbers < phi_ii^* alpha, alpha >. */
isect := AssociativeArray();
time for ii in V do if ii[n+2] eq 0 then
  m := Multiset(Eltseq(ii));
  ret := 0;
  // We only care about even-dimensional components of the intersection;
  // odd ones contribute zero.
  for mult in Set(Multiplicities(m)) meet goodMults do
    for a in Zd do
      if Multiplicity(m, a) eq mult then
        nu := &+[ Multiplicity(m, a+b) : b in negImParts ];
        ret +:= (-1)^(nchoose2 + nu); // no f*(n-f) because n is odd
      end if;
    end for;
  end for;
  isect[ii] := ret;
end if; end for;

// The intersection matrix called P' in the paper.
time PP := Matrix([ [ isect[ii - jj] : ii in V | ii[n+2] eq 0 ] : jj in V | jj[n+2] eq 0 ]);

time Rank(PP); // Should agree with the middle Betti number.
time ElementaryDivisors(PP); // Should be a list of all ones.

// Find matrices A and P such that P' = A^transpose \circ P \circ A.
// But beware that Magma likes row vectors, not column vectors,
// so image means row space, and B \circ A is A * B.
B := BasisMatrix(Image(PP));
A := Solution(B, PP); // solving PP eq A * B
P := Solution(Transpose(A), B); // solving B eq P * Transpose(A);
// Sanity checks:
PP eq A * P * Transpose(A); // answer is true
Transpose(P) eq -P; // answer is true
Determinant(P); // answer is 1



==> anc/quintic.magma <==
/***** Code for section 1.4 of the paper *****/

Z5 := Integers(5); // This is Z/5.
V := RSpace(Z5, 5); // This is (Z/5)^5. Our index vectors ii and jj will live here.

/* Calculate the intersection number < phi_ii^* alpha, phi_jj^* alpha >.
   I tried writing this in a more list-comprehension-y way,
   but it was harder to read and also slower. */
function isect(ii, jj)
  m := Multiset(Eltseq(ii-jj));
  ret := 0;
  for a in Z5 do
    // How many times does a occur in ii - jj?
    // If twice, we've got an isolated intersection point.
    // If four times, the intersection is an RP^2.
    // The sign is discussed at the end of section 1.3.
    if Multiplicity(m, a) in [2,4] then
      nu := Multiplicity(m, a+3) + Multiplicity(m, a+4);
      ret +:= (-1)^(3 + nu);
    end if;
  end for;
  return ret;
end function;

// The 625 x 625 intersection matrix called P' in the paper.
PP := Matrix([[ isect(ii,jj) : jj in V | jj[5] eq 0 ] : ii in V | ii[5] eq 0 ]);

Rank(PP); // answer is 204
ElementaryDivisors(PP); // answer is a list of 204 ones

// Distinct rows?
for i := 1 to 625 do
  for j := i+1 to 625 do
    if (PP[i] eq PP[j]) or (PP[i] eq -PP[j]) then
      print i, j;
    end if;
  end for;
end for;
// Output is nothing: no row is equal to another, or its opposite.

// We could also have asked for something like
#(Set(PP[1..625]) join Set((-PP)[1..625]));
// to see that PP and -PP have distinct rows.

// Find matrices A and P such that P' = A^transpose \circ P \circ A.
// But beware that Magma likes row vectors, not column vectors,
// so image means row space, and B \circ A is A * B.
B := BasisMatrix(Image(PP)); // 204 x 625
A := Solution(B, PP); // 625 x 204, with PP eq A * B
P := Solution(Transpose(A), B); // 204 x 204, with B eq P * Transpose(A);
// Sanity checks:
PP eq A * P * Transpose(A); // answer is true
Transpose(P) eq -P; // answer is true
Determinant(P); // answer is 1
// If you want to see the range of entries in each matrix:
Set(Eltseq(A));
Set(Eltseq(B));
Set(Eltseq(P));


// Action of various automorphisms on H^3
// as described at the end of section 1.4,
// but the notation g, g_1, g_2, g_3 comes from section 2.1.
// GG is the 625 x 625 matrix acting on our generating set,
// G is the 204 x 204 matrix acting on a basis for H^3.

// g = phi_{-1,0,0,0,0}
GG := Matrix([[ ii + elt<V|-1,0,0,0,0> eq jj select 1 else 0 :
  jj in V | jj[5] eq 0 ] : ii in V | ii[5] eq 0 ]);
G := Transpose(Solution(Transpose(A), Transpose(GG*A)));
A*G eq GG*A; // answer is true
Set(Eltseq(G));

// g_1 = phi_{0,1,2,3,4}, which is the same as {1,2,3,4,0}
GG1 := Matrix([[ ii + elt<V|1,2,3,4,0> eq jj select 1 else 0 :
  jj in V | jj[5] eq 0 ] : ii in V | ii[5] eq 0 ]);
G1 := Transpose(Solution(Transpose(A), Transpose(GG1*A)));
A*G1 eq GG1*A; // answer is true
Set(Eltseq(G1));

// g_2 = phi_{0,1,3,1,0}
GG2 := Matrix([[ ii + elt<V|0,1,3,1,0> eq jj select 1 else 0 :
  jj in V | jj[5] eq 0 ] : ii in V | ii[5] eq 0 ]);
G2 := Transpose(Solution(Transpose(A), Transpose(GG2*A)));
A*G2 eq GG2*A; // answer is true
Set(Eltseq(G2));

// g_3 which cyclically permutes the entries, a little trickier
GG3 := Matrix([[ Rotate(ii,1) - ii[4]*elt<V|1,1,1,1,1> eq jj select 1 else 0 :
  jj in V | jj[5] eq 0 ] : ii in V | ii[5] eq 0 ]);
G3 := Transpose(Solution(Transpose(A), Transpose(GG3*A)));
A*G3 eq GG3*A; // answer is true
Set(Eltseq(G3));


/***** Section 2.3 *****/

// The H-invariant part of H^3(Q_0,Z) is Z^4, and K acts trivially on it.
Hinv := Eigenspace(G1, 1) meet Eigenspace(G2, 1);
Rank(Hinv); // answer is 4
Hinv subset Eigenspace(G3, 1); // answer is true

// Used in the proof of Proposition 2.3.
Image(&+[ G1^i*G2^j : i, j in [0..4]]) eq Hinv; // answer is true


/***** Section 2.5 *****/

// You can inspect any of the submodules below with Parent(...) or BasisMatrix(...).

// The G-invariant subgroup of Z^625, which has rank 9.
Z625G := Eigenspace(GG1,1) meet Eigenspace(GG2,1) meet Eigenspace(GG3,1);
// Its image in H^3(Q_0,Z), which has rank 4.
im := A(Z625G);
// The G-invariant part of H^3(Q_0,Z), which also has rank 4.
H3Q0G := Eigenspace(G1, 1) meet Eigenspace(G2,1) meet Eigenspace(G3,1);
// Determine the index of that in this by looking at the quotient.
H3Q0G/im; // answer is [5,5,5], meaning the quotient is (Z/5)^3, so index 125.

// But its translates by g^* and its powers
// don't fit into any index 25 subgroup of H^3(Q_0,Z)^G,
// they span the whole thing.
spanOfTranslates := im + G(im) + (G^2)(im) + (G^3)(im); // G^4 is already a linear combo
spanOfTranslates eq H3Q0G; // answer is true


==> anc/residues.m2 <==
-- The cyclotomic field Q[e^{2 pi i / 5}].
-- You could also work over ZZ/101 with xi = -6.
k = toField(QQ[xi]/(xi^4+xi^3+xi^2+xi+1))

-- The Jacobi ring of the Fermat quintic.
R = k[z_0..z_4]
f = z_0^5 + z_1^5 + z_2^5 + z_3^5 + z_4^5
J = R/ideal jacobian f

-- Our four automorphisms.
g = map(J, J, { xi^-1 * z_0, z_1, z_2, z_3, z_4, xi })
g1 = map(J, J, { z_0, xi*z_1, xi^2*z_2, xi^3*z_3, xi^4*z_4 })
g2 = map(J, J, { z_0, xi*z_1, xi^3*z_2, xi*z_3, z_4 })
g3 = map(J, J, { z_1, z_2, z_3, z_4, z_0 })

-- Their action on H^{2,1}, which is the degree-5 part of J.
-- You can get H^{3,0} or H^{1,2} or H^{0,3}
-- by changing the 5 to 0 or 10 or 15.
B = super basis(5, J)
G = sub(g(B)//B, k)
G1 = sub(g1(B)//B, k)
G2 = sub(g2(B)//B, k)
G3 = sub(g3(B)//B, k)

-- the H-invariant part of H^{2,1} is 1-dimensional,
-- and K acts trivially on it.
Hinv = mingens ker( (G1-1) || (G2-1) )
G3 * Hinv == Hinv -- answer is true

-- to see which monomial we're talking about
B*Hinv -- answer is z_0*z_1*z_2*z_3*z_4

